sketch-plot: Progressive Editing for Text-to-Image Academic Figures

Text to image (T2I) models such as gpt-image-2 can now generate publication grade academic figures from a short prompt, but the output is a flat raster: a user who wants to change one arrow, one label, or one icon has to regenerate the whole image, which also disturbs the parts they wanted to keep. We present sketch-plot, an interactive system that closes this controllability gap with a three layer progressive editing pipeline: a generated PNG, an addressable puzzle of editable pieces, and a per piece SVG. The user stops at the layer that gives them enough control for the change at hand, so the cost of decomposition and vectorisation is paid only on the pieces that need it. Realising this pipeline is not trivial. General segmentation models lack the semantic discriminability to decompose a research figure cleanly, and end to end image vectorisation produces incomplete shapes and loses semantic structure. We therefore route both stages through a human in the loop interface that lets the user accept, refine, or reject decomposition and vectorisation decisions on a piece by piece basis. We validate the design with an expert user study, in which participants found sketch-plot effective for making targeted edits to AI generated academic figures and preferred it over regenerating the whole image. A demonstration video is available at https://paper-plot.dev/sketch.

==> figures/_compose_system.py <==
#!/usr/bin/env python3
"""Compose the 4-panel system figure: A (full UI) on top, B/C/D side-by-side below.

v2: auto-crop the empty margins from B/C/D so the content reads larger.

Output: figures/system_overview.png
Designed to fill ACM sigconf textwidth (~7in) at ~300dpi → 2100px wide canvas.
"""
from PIL import Image, ImageDraw, ImageFont, ImageChops
from pathlib import Path

HERE = Path(__file__).parent
A_PATH = HERE / "system_a_ui.png"
B_PATH = HERE / "system_b_l1.png"
C_PATH = HERE / "system_c_l2.png"
D_PATH = HERE / "system_d_l3.png"
OUT = HERE / "system_overview.png"

# ---- layout constants (in pixels of the output canvas) ----
TARGET_W = 2400          # final canvas width (~8in @300dpi)
GUTTER = 24              # gap between bottom panels
PAD = 28                 # outer padding around the whole figure
ROW_GAP = 36             # gap between A row and B/C/D row
LABEL_BAR = 64           # height of the (a)/(b)/(c)/(d) label bar above each panel
BG = (250, 247, 240)     # warm paper-ish bg, matches demo aesthetic
BORDER = (40, 40, 40)
BORDER_W = 2

# label-bar text
A_TITLE = "(a) Web interface"
B_TITLE = "(b) L1 — generate (text → raster)"
C_TITLE = "(c) L2 — segment (raster → addressable layout)"
D_TITLE = "(d) L3 — render (puzzle piece → editable SVG)"

# ---- font ----
def load_font(size: int):
    candidates = [
        "/System/Library/Fonts/Supplemental/Arial.ttf",
        "/System/Library/Fonts/Helvetica.ttc",
        "/Library/Fonts/Arial.ttf",
        "/System/Library/Fonts/SFNSMono.ttf",
    ]
    for c in candidates:
        try:
            return ImageFont.truetype(c, size)
        except Exception:
            continue
    return ImageFont.load_default()


def fit_to_width(im: Image.Image, w: int) -> Image.Image:
    if im.mode != "RGB":
        im = im.convert("RGB")
    ratio = w / im.width
    return im.resize((w, int(round(im.height * ratio))), Image.LANCZOS)


# Per-frame crop rectangles (left, top, right, bottom) on the 1920x1080 demo frames.
# Hand-tuned to drop the chapter-title block in the top-left of every L-still and
# any auxiliary status badges, keeping the core content + annotations + bottom
# summary bar visible.
CROP_B = (250, 220, 1900, 1080)   # B (L1): drop left-top "L1 — generate" header,
                                  # keep prompt block + raster + flat-raster
                                  # annotation + bottom summary bar.
CROP_C = (320, 155, 1560, 1080)   # C (L2): drop left-top "L2 — segment" header
                                  # and right-top model status badge; keep the
                                  # 5-region labelled raster + bottom bar.
# D is special-cased: we stack the content area (y≈170..610) above the bottom
# summary bar (y≈860..1020), dropping the empty band in between.
CROP_D_TOP = (60, 220, 1900, 610)
CROP_D_BOT = (60, 860, 1900, 1025)
D_GAP = 30                        # vertical gap between the two stacked pieces


def stack_vertical(top: Image.Image, bot: Image.Image, gap: int = 0,
                   bg=(244, 240, 230)) -> Image.Image:
    w = max(top.width, bot.width)
    h = top.height + gap + bot.height
    out = Image.new("RGB", (w, h), bg)
    out.paste(top, ((w - top.width) // 2, 0))
    out.paste(bot, ((w - bot.width) // 2, top.height + gap))
    return out


def crop_box(im: Image.Image, box: tuple) -> Image.Image:
    if im.mode != "RGB":
        im = im.convert("RGB")
    return im.crop(box)


def with_border(im: Image.Image, color=BORDER, width=BORDER_W) -> Image.Image:
    canvas = Image.new("RGB", (im.width + 2 * width, im.height + 2 * width), color)
    canvas.paste(im, (width, width))
    return canvas


def label_bar(width: int, text: str, font) -> Image.Image:
    bar = Image.new("RGB", (width, LABEL_BAR), BG)
    d = ImageDraw.Draw(bar)
    # left-aligned, vertical center
    bbox = d.textbbox((0, 0), text, font=font)
    th = bbox[3] - bbox[1]
    y = (LABEL_BAR - th) // 2 - bbox[1]
    d.text((4, y), text, fill=(20, 20, 20), font=font)
    return bar


def stack_label_and_image(label: Image.Image, im: Image.Image) -> Image.Image:
    out = Image.new("RGB", (max(label.width, im.width), label.width and (label.height + im.height)), BG)
    out.paste(label, (0, 0))
    out.paste(im, ((out.width - im.width) // 2, label.height))
    return out


def main():
    a = Image.open(A_PATH).convert("RGB")
    b = crop_box(Image.open(B_PATH).convert("RGB"), CROP_B)
    c = crop_box(Image.open(C_PATH).convert("RGB"), CROP_C)
    d_full = Image.open(D_PATH).convert("RGB")
    d_top = crop_box(d_full, CROP_D_TOP)
    d_bot = crop_box(d_full, CROP_D_BOT)
    d = stack_vertical(d_top, d_bot, gap=D_GAP)
    print(f"  cropped B: {b.size}")
    print(f"  cropped C: {c.size}")
    print(f"  cropped D: {d.size} (stacked from {d_top.size}+{d_bot.size})")

    inner_w = TARGET_W - 2 * PAD

    # ---- top row: A spans full inner width ----
    a_w = inner_w - 2 * BORDER_W  # leave space for border
    a_fit = fit_to_width(a, a_w)
    a_bord = with_border(a_fit)

    # ---- bottom row: B/C/D evenly split ----
    bottom_panel_w = (inner_w - 2 * GUTTER) // 3
    bcd = []
    for im in (b, c, d):
        fit = fit_to_width(im, bottom_panel_w - 2 * BORDER_W)
        bcd.append(with_border(fit))
    # ensure equal heights for the three bottom panels (use min, crop centre)
    h_bottom = min(p.height for p in bcd)
    bcd = [p.crop((0, 0, p.width, h_bottom)) for p in bcd]

    # ---- labels ----
    title_font = load_font(28)
    a_label = label_bar(a_bord.width, A_TITLE, title_font)
    b_label = label_bar(bcd[0].width, B_TITLE, title_font)
    c_label = label_bar(bcd[1].width, C_TITLE, title_font)
    d_label = label_bar(bcd[2].width, D_TITLE, title_font)

    a_block_h = a_label.height + a_bord.height
    bcd_block_h = b_label.height + h_bottom

    canvas_h = PAD + a_block_h + ROW_GAP + bcd_block_h + PAD
    canvas = Image.new("RGB", (TARGET_W, canvas_h), BG)

    # paste A block (centered horizontally)
    y = PAD
    x_a = (TARGET_W - a_bord.width) // 2
    canvas.paste(a_label, (x_a, y))
    canvas.paste(a_bord, (x_a, y + a_label.height))
    y += a_block_h + ROW_GAP

    # paste B/C/D side-by-side
    total_bottom_w = bcd[0].width + bcd[1].width + bcd[2].width + 2 * GUTTER
    x = (TARGET_W - total_bottom_w) // 2
    for label, panel in zip((b_label, c_label, d_label), bcd):
        canvas.paste(label, (x, y))
        canvas.paste(panel, (x, y + label.height))
        x += panel.width + GUTTER

    canvas.save(OUT, optimize=True)
    print(f"wrote {OUT}  size={canvas.size}  bytes={OUT.stat().st_size}")


if __name__ == "__main__":
    main()

